In-Kernel Control-Flow Integrity on Commodity OSes using ARM Pointer Authentication

This paper presents an in-kernel, hardware-based control-flow integrity (CFI) protection, called PAL, that utilizes ARM's Pointer Authentication (PA). It provides three important benefits over commercial, state-of-the-art PA-based CFIs like iOS's: 1) enhancing CFI precision via automated refinement techniques, 2) addressing hindsight problems of PA for in kernel uses such as preemptive hijacking and brute-forcing attacks, and 3) assuring the algorithmic or implementation correctness via post validation. PAL achieves these goals in an OS-agnostic manner, so could be applied to commodity OSes like Linux and FreeBSD. The precision of the CFI protection can be adjusted for better performance or improved for better security with minimal engineering efforts if a user opts in to. Our evaluation shows that PAL incurs negligible performance overhead: e.g., <1% overhead for Apache benchmark and 3~5% overhead for Linux perf benchmark on the latest Mac mini (M1). Our post-validation approach helps us ensure the security invariant required for the safe uses of PA inside the kernel, which also reveals new attack vectors on the iOS kernel. PAL as well as the CFI-protected kernels will be open sourced.

==> code/analyzer-objbind.c <==
struct s1 { char *p; void (*fp)(void); }
void init_s1(struct s1 *s, char *p, void (*fp)(void)) {
	s->p = p;
	s->fp = fp;
}
void f1(char *p) {
	struct s1 a, b, c, d;
	init_s1(&a, "a", h1); // score += 1 (new constant)
	init_s1(&b, "b", h2); // score += 1 (new constant)
	init_s1(&c, "b", h2); // ; not new constant
	init_s1(&d, p, h3);   // ; cannot be determined
}
void f2(struct s1 *s, struct o1 *o) {
	s->p = o->p;   // score += o1's score
	s->fp = o->fp;
}
void f3(struct s1 *s) {
	char name[64] = "c"; 
	init_s1(s, name, h3); // score += 1 (stack address)
}


==> code/analyzer.c <==
//     typesig       objtype, allowed target, refinement
void(*)(struct kref *), NONE,       1075,     retbind
irq_handler_t,          irqaction,  275,      objbind


==> code/global-init.c <==
typedef void* pac_t;
typedef struct {
  pac_t *addr;
  u64 buildtime_ctx;
  u64 runtime_ctx;
} pac_entry_t;

extern pac_entry_t __pac_start[];
extern pac_entry_t __pac_end[];

...

void __init early_pauth_init(void) {
  pac_entry_t *ppac;
  for (ppac = __pac_start; ppac < __pac_end; ppac++) {
    pac_t addr = *ppac->addr;
    __asm__ __volatile__("PACIB %0, %1\n"
       : "=&r"(addr)
       : "r"(ppac->buildtime_ctx ^ ppac->runtime_ctx),
         "0"(addr));
    *ppac->addr = addr;
  }
}


==> code/keyswitching.c <==
.macro kernel_entry, el, regsize = 64
  ...
  mrs_s x0, SYS_APIBKEYLO_EL1
  mvn x0, x0
  msr_s SYS_APIBKEYLO_EL1, x0
  ...

macro kernel_exit, el, regsize = 64
  ...
  mrs_s x20, SYS_APIBKEYLO_EL1
  mvn x20, x20
  msr_s SYS_APIBKEYLO_EL1, x20
  ...



==> code/obj-ex.c <==
struct irqaction {
  irq_handler_t handler;
  const char *name;
  ...
/* This is an auto-generated annotation by PAL */
} __attribute__((objbind("name", "handler")));

int request_percpu_irq(unsigned int irq,
                       irq_handler_t handler,
                       const char *devname, ..) {
  irqaction *action;
  action->name = devname;

  /* [GEN (typesig)]:
   *   action->handler = pac(handler, hash(typeof(handler)))
   * [GEN (objtype)]:
   *   action->handler = pac(handler, hash(typeof(handler)) \
   *                       || hash(typeof(*action)))
   * [GEN (objbind)]:
   *   action->handler = pac(handler,                       \
   *                       pac(hash(typeof(handler))        \
   *                             || hash(typeof(*action)),  \
   *                           (u64)(action->name)))
   * [USE]:
   *   handler = aut(handler, hash(typeof(handler)))       */
  action->handler = handler;
  ...
}


==> code/objbind.c <==
struct irqaction {
  irq_handler_t handler;
  ...
  const char *name;
  ...
/* This is an annotation given by PAL */
} __attribute__((objbind("name", "handler")));
...
request_percpu_irq(unsigned int irq,
                   irq_handler_t handler,
                   const char *devname,
                   void __percpu *percpu_dev_id) {
  irqaction *action;
  ...
  action->name = devname;
  /*
   * this will be instrumented like the follows :
   * old_ctx = HASH(typeof(handler))
   * new_ctx = HASH(typeof(handler)) ^
               HASH(typeof(*action)) ^
               (u64)action->name;
   * action->handler = CHANGE_CONTEXT(handler,
   *                             old_ctx, new_ctx);
   */
  action->handler = handler;
  ...
}


==> code/pacbind-level3.c <==
/* @include/linux/dmaengine.h */
struct dma_router {
  struct device *dev;
  void (*route_free)(struct device *, void *);
#ifdef CONFIG_KPAC
} __attribute__((objbind("dev", "route_free")));
#else
};
#endif


==> code/preemption.c <==
struct preemption_context {
  unsigned long regs[MAX_REGS]; /* both general-purpose and
                                 * special-purpose regs */
  unsigned long time_pac; /* pac(base-addr, time) */
  unsigned long pac;      /* pac for the entire object */
};

void aut_pctx(struct preemption_context *pctx) {
  unsigned long ptr;
  unsigned long pac = pctx->time_pac;

  for (int i = MAX_REGS - 1; i >= 0; i--) {
    ptr = pctx->regs[i];
    pac = pacib(ptr, pac);
  }
  if (pac != pctx->pac) { /*  authentication failure */ }
}

void pac_pctx(struct preemption_context *pctx) {
  unsigned long time = read_sysreg(cntpct_el0);
  unsigned long ptr = (unsigned long)pctx;
  
  unsigned long time_pac = pacib(ptr, time); /* timebind */
  unsigned long pac = time_pac;

  for (int i = MAX_REGS - 1; i> -1; i--) {
    ptr = pctx->regs[i];
    pac = pacib(ptr, pac); /* chaining */
  }
  pctx->time_pac = time_pac;
  pctx->pac = pac;
}


==> code/repac.c <==

  ...
  if (__builtin_expect(target != 0, 1)) {
    xpaced = XPAC(target);
    auted = AUT(target, oldContext);
    if (__builtin_expect(xpaced == auted, 1)) {
      target = PAC(target, newContext);
    } else {
      tmp = *(unsigned long *)(auted);
    }
  }
  ...


==> code/retbind.c <==
struct kref { refcount_t refcount; };

  /* [GEN]
   *  release = pac(release, hash(typeof(release))
   *                           ^ each call site's address) */
  kref_put(&rbdc->kref, rbd_client_release);
  kref_put(&device->kref, drbd_destroy_device);

int
/* This is an auto-generated annotation by PAL */
__attribute(retbind(release))
kref_put(struct kref *kref, void (*release)(struct kref *kref)) {
  ...
  /* [USE]
   *  release = aut(release, hash(typeof(release))
   *                           ^ __builtin_return_address(0)) */
  release(kref);
}


==> code/xpac-gadget.c <==
// param6 and param7 are read from memory @0xff0080cc964
unsigned long long FUN_fffffff0080ccb88(...) {
  ...
  do {
    ...
    // uVar9 <- memory
    uVar9 = *(ulonglong *)(lVar12 + uVar7 * 8);
    if (uVar9 == 0) {...}
    else {
      if (uVar9 < uParm6 || uParm7 - 1 < uVar9) break;
      // uVar9's pac is cleared
      uVar4 = xpac(uVar9,0);
      // re-paced with zero as context
      pcVar5 = (code *)paciza(uVar4);
      // blraaz: auc with zero and take the branch
      pcVar5 = autiaz(pcVar5);
      (*pcVar5)();
    }
    uVar7 = uVar7 + 1;
  } while (uVar7 < (uVar3 >> 3 & 0xffffffff));
  ...
}


==> fig/lmbench-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex=True)

PROGRAMS = ["null", "fstat", "open", "prot", "install", "catch", "select", "pipe", "unix", "exit", "fork"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv():
	
	path = "lmbench-eval.csv"
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			record.evals[0] = dict()
			record.evals[0]["orig"] = float(tokens[3])
			record.evals[0]["bft"] = float(tokens[2])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=18)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	records = parse_csv()

	orig_bars = dict()
	bft_bars = dict()
	orig_bar = []
	bft_bar = []
	for prog in PROGRAMS:
		record = records[prog]
		orig_bar.append(record.evals[0]["orig"])
		bft_bar.append(record.evals[0]["bft"])

	orig_bars[0] = orig_bar
	bft_bars[0] = bft_bar

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.25

	labels = PROGRAMS

	fig, ax = plt.subplots(2, 1, sharex=True)

	ax[0].set_ylim(700,850)
	ax[0].set_ylabel("latency (us)")
	ax[1].set_ylim(0,150)

	ax[0].spines['bottom'].set_visible(False)
	ax[1].spines['top'].set_visible(False)
	ax[0].xaxis.tick_top()
	ax[0].tick_params(labeltop=False)
	ax[1].xaxis.tick_bottom()

	orig_rects = dict()
	bft_rects = dict()

	bft_rects[0] = ax[0].bar(ind + 1 * width, bft_bars[0], width, color='w', edgecolor='black')
	orig_rects[0] = ax[0].bar(ind + 2 * width, orig_bars[0], width, color="%f" % (1-(1.0/1.5)), hatch="///")

	bft_rects[0] = ax[1].bar(ind + 1 * width, bft_bars[0], width, color='w', edgecolor='black')
	orig_rects[0] = ax[1].bar(ind + 2 * width, orig_bars[0], width, color="%f" % (1-(1.0/1.5)), hatch="///")

	d = .008
	kwargs = dict(transform=ax[0].transAxes, color='k', clip_on=False)
	ax[0].plot((-d,+d), (-d,+d), **kwargs)
	ax[0].plot((1-d,1+d), (-d,+d), **kwargs)
	kwargs.update(transform=ax[1].transAxes)
	ax[1].plot((-d,+d), (1-d,1+d), **kwargs)
	ax[1].plot((1-d,1+d), (1-d,1+d), **kwargs)

	ax[1].set_xticks(ind + width * (1.5))
	ax[1].set_xticklabels(PROGRAMS, rotation="-0")

	ax[0].yaxis.grid(True, which='major')
	ax[1].yaxis.grid(True, which='major')
	ax[1].axhline(0, color="black")

	legend_bars = []
	legend_texts = []

	legend_bars.append(bft_rects[0])
	legend_texts.append("Stock")
	legend_bars.append(orig_rects[0])
	legend_texts.append("w/PAL")

	ax[0].legend(legend_bars, legend_texts, loc="upper left", ncol= 2, fontsize=18)

	plt.subplots_adjust(left=0.09, right=0.96, top=0.95, bottom=0.1)
	fig.set_size_inches(9, 4)

	fig.savefig("lmbench-eval.pdf", format="pdf")

	plt.close()


==> fig/overhead-apache.py <==
#!/usr/bin/env python

import sys
import numpy as np

import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages


matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex=True)

EVALS = ["Overhead"]

PROGRAMS = ["1KB", "10KB", "100KB", "1MB", "10MB"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv():
	
	path = "overhead-apache.csv"
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[0], float(tokens[1]))

			for i, key in enumerate(EVALS):
				record.evals[key] = float(tokens[i+2])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=18)


def to_percent(y, position):
	if (y >= 0):
		s = str(float(100 * y))
	else:
		s = str('-' + str(float(100 * y)))
	return s + r'$\%$'


if __name__ == "__main__":
	records = parse_csv()
	bars = dict()

	for e in EVALS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
			bar.append((record.evals[e] - record.base) / record.base)

		bars[e] = bar

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.25

	labels = PROGRAMS

	matplotlib.rcParams['axes.unicode_minus'] = False
	fig, ax = plt.subplots()

	rects = dict()
	for i, e in enumerate(EVALS):
                if i != 3:
                    hatch = None
                else:
                    hatch = "///"
                rects[e] = ax.bar(ind + i * width + width / 2, bars[e], width, color="%f" % (1.0/(len(EVALS)) * (i + 0.5)), hatch=hatch)

	ax.set_xticks(ind + width * (len(EVALS) / 2))
	ax.set_xticklabels(PROGRAMS, rotation="0")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	plt.subplots_adjust(left=0.1, right=0.95, top=0.95, bottom=0.10)
	fig.set_size_inches(9, 4)

	fig.savefig("overhead-apache.pdf", format="pdf")

	plt.close()


==> fig/overhead-nbench.py <==
#!/usr/bin/env python

import sys
import numpy as np

import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages


matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex=True)

EVALS = ["Overhead"]

PROGRAMS = ["numeric sort", "string sort", "bitfield", "fp emulation",
			"fourier", "assignment", "idea", "huffman", "neural net",
			"lu decomposition"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv():
	
	path = "overhead-nbench.csv"
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[0], float(tokens[1]))

			for i, key in enumerate(EVALS):
				record.evals[key] = float(tokens[i+2])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=18)


def to_percent(y, position):
	if (y >= 0):
		s = str(float(100 * y))
	else:
		s = str('-' + str(float(100 * y)))
	return s + r'$\%$'


if __name__ == "__main__":
	records = parse_csv()
	bars = dict()

	for e in EVALS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
			bar.append((record.base - record.evals[e]) / record.base)

		bars[e] = bar

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.5

	labels = PROGRAMS

	matplotlib.rcParams['axes.unicode_minus'] = False
	fig, ax = plt.subplots()

	rects = dict()
	for i, e in enumerate(EVALS):
                if i != 3:
                    hatch = None
                else:
                    hatch = "///"
                rects[e] = ax.bar(ind + i * width + width / 2, bars[e], width, color="%f" % (1.0/(len(EVALS)) * (i + 0.5)), hatch=hatch)

	ax.set_xticks(ind + width * (len(EVALS) / 2))
	ax.set_xticklabels(PROGRAMS, rotation="45")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	plt.subplots_adjust(left=0.1, right=0.95, top=0.95, bottom=0.30)
	fig.set_size_inches(9, 5)

	fig.savefig("overhead-nbench.pdf", format="pdf")

	plt.close()


==> fig/overhead-spec.py <==
#!/usr/bin/env python

import sys
import numpy as np

import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages


matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 18})
matplotlib.rc('text', usetex=True)

EVALS = ["Overhead"]

PROGRAMS = ["perlbench", "bzip2", "gcc*", "mcf", "gromacs", "cactusADM", "namd", "gobmk",
        "dealII*", "hmmer", "sjeng", "libquantum", "h264ref",
        "lbm", "omnetpp", "xalancbmk*", "specrand"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv():
	
	path = "overhead-spec.csv"
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			for i, key in enumerate(EVALS):
				record.evals[key] = float(tokens[i+3])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=18)


def to_percent(y, position):
	if (y >= 0):
		s = str(float(100 * y))
	else:
		s = str('-' + str(float(100 * y)))
	return s + r'$\%$'


if __name__ == "__main__":
	records = parse_csv()
	bars = dict()

	for e in EVALS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
			bar.append((record.evals[e] - record.base) / record.base)

		bars[e] = bar

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.5

	labels = PROGRAMS

	matplotlib.rcParams['axes.unicode_minus'] = False
	fig, ax = plt.subplots()

	rects = dict()
	for i, e in enumerate(EVALS):
                if i != 3:
                    hatch = None
                else:
                    hatch = "///"
                rects[e] = ax.bar(ind + i * width + width / 2, bars[e], width, color="%f" % (1.0/(len(EVALS)) * (i+0.5)), hatch=hatch)

	ax.set_xticks(ind + width * (len(EVALS) / 2))
	ax.set_xticklabels(PROGRAMS, rotation="30")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	plt.subplots_adjust(left=0.05, right=0.99, top=0.95, bottom=0.25)
	fig.set_size_inches(18, 4)

	fig.savefig("overhead-spec.pdf", format="pdf")

	plt.close()


==> spec-fig/parsec-sync-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 10})
matplotlib.rc('text', usetex=True)

NVARIANTS = range(2, 4, 1)

PROGRAMS = ["barnes", "cholesky", "fft", "fmm", "lu(cb)", "lu(ncb)", 
        "ocean(cp)", "ocean(ncp)", "radix", "radiosity",
        "volrend", "water(ns)", "water(s)", 
        "blackscholes", "bodytrack", "dedup", "streamcluster", 
        "swaptions", "vips", "Average"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			for i in NVARIANTS:
				record.evals[i] = float(tokens[3 + (i - 2) * 2])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=8)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)
	bars = dict()

	for n in NVARIANTS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
                        val = (record.evals[n] - record.base) / record.base
                        bar.append(val)

		bars[n] = bar

	N = len(PROGRAMS) 
	ind = np.arange(N)
	width = 0.25

	labels = []
        labels.extend(PROGRAMS)

	fig, ax = plt.subplots()

	rects = dict()
	for n in NVARIANTS:
		rects[n] = ax.bar(ind + (n-2) * width, bars[n], width, color="%f" % (1 - 1.0/(len(NVARIANTS)-0.5) * (n-2)))

	ax.set_ylabel("Overhead relative to baseline")
	ax.set_xticks(ind + width)
        ax.set_xticklabels(labels, rotation="-90")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	ax.legend((rects[n] for n in NVARIANTS), 
                ("Strict", "Selective"),
                loc="upper left", ncol=len(NVARIANTS), fontsize=9)

        plt.subplots_adjust(left=0.1, right=0.99, top=0.9, bottom=0.30)
	fig.set_size_inches(6, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-conflict-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('text', usetex=True)

EVALS = ["ASan", "MSan", "UBSan", "All combined"]

PROGRAMS = ["perlbench", "bzip2", "gcc*", "mcf", "milc", "namd", "gobmk",
        "dealII*", "soplex", "povray", "hmmer", "sjeng", "libquantum", "h264ref",
        "lbm", "astar", "omnetpp", "sphinx3", "xalancbmk*", "Average"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

                        for i, key in enumerate(EVALS):
                            record.evals[key] = float(tokens[i+3])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=12)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)
	bars = dict()

	for e in EVALS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
			bar.append((record.evals[e] - record.base) / record.base)

		bars[e] = bar

        for e in EVALS:
            bars[e][7] = bars[e][7] / 5
            bars[e][18] = bars[e][18] / 5

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.15

	labels = PROGRAMS

	fig, ax = plt.subplots()

	rects = dict()
	for i, e in enumerate(EVALS):
                if i != 3:
                    hatch = None
                else:
                    hatch = "///"
		rects[e] = ax.bar(ind + i * width, bars[e], width, 
                        color="%f" % (1.0/(len(EVALS)) * (i+0.5)), hatch=hatch)

	ax.set_ylabel("Overhead relative to baseline")
	ax.set_xticks(ind + width * (len(EVALS) / 2))
        ax.set_xticklabels(PROGRAMS, rotation="-0")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	ax.legend((rects[e] for e in EVALS),
			EVALS, loc="upper right", ncol=len(EVALS), fontsize=12)

        plt.subplots_adjust(left=0.05, right=0.99, top=0.9, bottom=0.10)
	fig.set_size_inches(15, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-group-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('text', usetex=True)

NVARIANTS = [3,]

PROGRAMS = ["perlbench", "bzip2", "gcc", "mcf", "milc", "namd", "gobmk",
        "dealII*", "soplex", "povray", "hmmer", "sjeng", "libquantum", "h264ref",
        "lbm", "omnetpp", "astar", "sphinx3", "xalancbmk*", "Average"]

class Record:

	def __init__(self, name, base, full):

		self.name = name
		self.base = base
		self.full = full
		self.parts = dict()
		self.bfts = dict()

def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.strip().split(",")
			
			record = Record(tokens[1], float(tokens[2]), float(tokens[3]))

			for i in NVARIANTS:
				record.parts[i] = []
                                start = 4
				for j in range(i):
					record.parts[i].append(float(tokens[start+j]))
				record.bfts[i] = float(tokens[start+i])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=12)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)

	full_bar = list((records[prog].full - records[prog].base) / records[prog].base for prog in PROGRAMS)
        full_bar[7] = full_bar[7] / 5
        full_bar[18] = full_bar[18] / 5

	bft_bars = dict()
	for n in NVARIANTS:
		bft_bars[n] = list((records[prog].bfts[n] - records[prog].base) / records[prog].base for prog in PROGRAMS)
                bft_bars[n][7] = bft_bars[n][7] / 5
                bft_bars[n][18] = bft_bars[n][18] / 5

	parts_bars = dict()
	for n in NVARIANTS:
		parts_bars[n] = []
		for i in range(n):
			parts_bars[n].append(list((records[prog].parts[n][i] - records[prog].base) / records[prog].base for prog in PROGRAMS))

                        parts_bars[n][i][7] = parts_bars[n][i][7] / 5
                        parts_bars[n][i][18] = parts_bars[n][i][18] / 5

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.15

	labels = PROGRAMS

	fig, ax = plt.subplots()

	full_rect = ax.bar(ind, full_bar, width, color="0.1")
	
	parts_rect = dict()
	bfts_rect = dict()
	for n in NVARIANTS:
                color = 0.9 / (len(NVARIANTS) + 1) * (n-1)

		parts_rect[n] = []
		for i in range(n):
			parts_rect[n].append(ax.bar(ind + (i+1) * width, parts_bars[n][i], width, color="%f" % color))

			bfts_rect[n] = ax.bar(ind + (n+1) * width, bft_bars[n], width, color="%f" % color, hatch="///")

	ax.set_ylabel("Overhead relative to baseline")
	ax.set_xticks(ind + width * (len(NVARIANTS) / 2 + 2.5))
	ax.set_xticklabels(PROGRAMS, rotation="-0")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
        ax.yaxis.get_smart_bounds()
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

        legend_bars = []
        legend_texts = []

        legend_bars.append(full_rect)
        legend_texts.append("All UBSan checks")
        for n in NVARIANTS:
            legend_bars.append(parts_rect[n][0])
            legend_texts.append("%d-variants (per variant)" % n)
            legend_bars.append(bfts_rect[n])
            legend_texts.append("%d-variants (overall)" % n)

        ax.legend(legend_bars, legend_texts, loc="upper left", ncol=len(legend_bars), fontsize=12)

        plt.subplots_adjust(left=0.05, right=0.99, top=0.9, bottom=0.10)
	fig.set_size_inches(15, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-load-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('text', usetex=True)

NLOADS = ["2", "50", "99"]

PROGRAMS = ["perlbench", "bzip2", "gcc", "mcf", "milc", "namd", "gobmk",
        "dealII", "soplex", "povray", "hmmer", "sjeng", "libquantum", "h264ref",
        "lbm", "omnetpp", "astar", "sphinx3", "xalancbmk", "Average"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			for i, k in enumerate(NLOADS):
				record.evals[k] = dict()
				record.evals[k]["orig"] = float(tokens[2 + i * 2])
				record.evals[k]["bft"] = float(tokens[2 + i * 2 + 1])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=12)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)

	orig_bars = dict()
	bft_bars = dict()
	for n in NLOADS:
		orig_bar = []
		bft_bar = []
		for prog in PROGRAMS:
			record = records[prog]
			orig_bar.append(record.evals[n]["orig"] / record.base)
			bft_bar.append(record.evals[n]["bft"] / record.base)

		orig_bars[n] = orig_bar
		bft_bars[n] = bft_bar

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.15

	labels = PROGRAMS

	fig, ax = plt.subplots()

	orig_rects = dict()
	bft_rects = dict()
	for i, k in enumerate(NLOADS):
		color = 1 - 1.0 / (len(NLOADS)) * i
		orig_rects[k] = ax.bar(ind + 2 * i * width, orig_bars[k], width, color="%f" % color)
		bft_rects[k] = ax.bar(ind + (2 * i + 1) * width, bft_bars[k], width, color="%f" % color, hatch="///")

	ax.set_ylabel("Runtime relative to baseline")
	ax.set_ylim(1,4.5)
	ax.set_xticks(ind + width * (len(NLOADS) / 2 + 2))
	ax.set_xticklabels(PROGRAMS, rotation="-0")

	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

	legend_bars = []
	legend_texts = []

	for n in NLOADS:
		legend_bars.append(orig_rects[n])
		legend_texts.append("%s\%% base" % n)
		legend_bars.append(bft_rects[n])
		legend_texts.append("%s\%% sync" % n)

	ax.legend(legend_bars, legend_texts, loc="upper center", ncol=len(NLOADS) * 2, fontsize=12)

        plt.subplots_adjust(left=0.05, right=0.99, top=0.9, bottom=0.1)
	fig.set_size_inches(15, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-scale.eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('text', usetex=True)

NVARIANTS = ["2", "4", "6", "8"]

PROGRAMS = ["perlbench", "bzip2", "gcc", "mcf", "milc", "namd", "gobmk",
        "dealII", "soplex", "povray", "hmmer", "sjeng", "libquantum", "h264ref",
        "lbm", "omnetpp", "astar", "sphinx3", "xalancbmk", "Average"]

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			for i, k in enumerate(NVARIANTS):
				record.evals[k] = float(tokens[3 + i]) 

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=12)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)
        bars = dict()

	for n in NVARIANTS:
                bar = []
		for prog in PROGRAMS:
			record = records[prog]
			bar.append((record.evals[n] - record.base) / record.base)

		bars[n] = bar 

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.15

	labels = PROGRAMS

	fig, ax = plt.subplots()

	rects = dict()
	for i, k in enumerate(NVARIANTS):
		color = 1 - 1.0 / (len(NVARIANTS)) * i
		rects[k] = ax.bar(ind + i * width, bars[k], width, color="%f" % color)

	ax.set_ylabel("Overhead relative to baseline")
        ax.set_ylim(0,0.45)
	ax.set_xticks(ind + width * (len(NVARIANTS) / 2))
	ax.set_xticklabels(PROGRAMS, rotation="-0")

        ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

        ax.legend((rects[n] for n in NVARIANTS),
                ("%s variants" % n for n in NVARIANTS),
                loc="upper right", ncol=len(NVARIANTS), fontsize=12)

        plt.subplots_adjust(left=0.05, right=0.99, top=0.9, bottom=0.1)
	fig.set_size_inches(15, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-split-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('text', usetex=True)

NVARIANTS = [3,]

PROGRAMS = ["perlbench", "bzip2", "gcc", "mcf", "milc", "namd", "gobmk",
        "dealII", "soplex", "povray", "sjeng", "libquantum", "h264ref",
        "omnetpp", "astar", "sphinx3", "xalancbmk", "hmmer", "lbm", "Average"]

class Record:

	def __init__(self, name, base, full):

		self.name = name
		self.base = base
		self.full = full
		self.parts = dict()
		self.bfts = dict()

def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.strip().split(",")
			
			record = Record(tokens[1], float(tokens[2]), float(tokens[3]))

			for i in NVARIANTS:
				record.parts[i] = []
				start = 4
				for j in range(i):
					record.parts[i].append(float(tokens[start+j]))
				record.bfts[i] = float(tokens[start+i])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=12)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)

	full_bar = list((records[prog].full - records[prog].base) / records[prog].base for prog in PROGRAMS)

	bft_bars = dict()
	for n in NVARIANTS:
		bft_bars[n] = list((records[prog].bfts[n] - records[prog].base) / records[prog].base for prog in PROGRAMS)

	parts_bars = dict()
	for n in NVARIANTS:
		parts_bars[n] = []
		for i in range(n):
			parts_bars[n].append(list((records[prog].parts[n][i] - records[prog].base) / records[prog].base for prog in PROGRAMS))

	N = len(PROGRAMS)
	ind = np.arange(N)
	width = 0.15

	labels = PROGRAMS

	fig, ax = plt.subplots()

	full_rect = ax.bar(ind, full_bar, width, color="0.1")
	
	parts_rect = dict()
	bfts_rect = dict()
	for n in NVARIANTS:
                color = 0.9 / (len(NVARIANTS) + 1) * (n-1)

		parts_rect[n] = []
		for i in range(n):
			parts_rect[n].append(ax.bar(ind + (i+1) * width, parts_bars[n][i], width, color="%f" % color))

			bfts_rect[n] = ax.bar(ind + (n+1) * width, bft_bars[n], width, color="%f" % color, hatch="///")

	ax.set_ylabel("Overhead relative to baseline")
	ax.set_xticks(ind + width * (len(NVARIANTS) / 2 + 2.5))
	ax.set_xticklabels(PROGRAMS, rotation="-0")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")
        ax.axvline(16.8666, color="black")
        ax.axvline(18.8666, color="black")

        legend_bars = []
        legend_texts = []

        legend_bars.append(full_rect)
        legend_texts.append("Whole program")
        for n in NVARIANTS:
            legend_bars.append(parts_rect[n][0])
            legend_texts.append("%d-variants (per variant)" % n)
            legend_bars.append(bfts_rect[n])
            legend_texts.append("%d-variants (overall)" % n)

        ax.legend(legend_bars, legend_texts, loc="upper center", ncol=len(legend_bars), fontsize=12)

        plt.subplots_adjust(left=0.05, right=0.99, top=0.9, bottom=0.1)
	fig.set_size_inches(15, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()


==> spec-fig/spec-sync-eval.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.backends.backend_pdf import PdfPages

matplotlib.rc('font', family='serif') 
matplotlib.rc('font', serif='Times') 
matplotlib.rcParams.update({'font.size': 10})
matplotlib.rc('text', usetex=True)

NVARIANTS = range(2, 4, 1)

PROGRAMS = ["perlbench", "bzip2", "gcc", "mcf", "milc", "namd", "gobmk",         
        "dealII", "soplex", "povray", "hmmer", "sjeng", "libquantum", "h264ref",         
        "lbm", "omnetpp", "astar", "sphinx3", "xalancbmk", "Average"] 

class Record:

	def __init__(self, name, base):

		self.name = name
		self.base = base
		self.evals = dict() 


def parse_csv(feature, mode):
	
	path = "spec-%s-%s.csv" % (feature, mode)
	records = dict() 

	with open(path) as f:
		content = f.readlines()

		for line in content[1:]:
			tokens = line.split(",")
			record = Record(tokens[1], float(tokens[2]))

			for i in NVARIANTS:
				record.evals[i] = float(tokens[3 + (i - 2) * 2])

			records[record.name] = record

	return records


def autolabel(rects):
	for rect in rects:
		height = rect.get_height()
		ax.text(rect.get_x() + rect.get_width()/2.0, 1.05*height,
				'%d' % int(height),
				ha='center', va='bottom',
				fontsize=8)


def to_percent(y, position):
	s = str(int(100 * y))
	return s + r'$\%$'


if __name__ == "__main__":
	
	feature = sys.argv[1]
	mode = sys.argv[2]

	records = parse_csv(feature, mode)
	bars = dict()

	for n in NVARIANTS:
		bar = []
		for prog in PROGRAMS:
			record = records[prog]
                        val = (record.evals[n] - record.base) / record.base
                        bar.append(val)

		bars[n] = bar

	N = len(PROGRAMS) 
	ind = np.arange(N)
	width = 0.25

	labels = []
        labels.extend(PROGRAMS)

	fig, ax = plt.subplots()

	rects = dict()
	for n in NVARIANTS:
		rects[n] = ax.bar(ind + (n-2) * width, bars[n], width, color="%f" % (1 - 1.0/(len(NVARIANTS)-0.5) * (n-2)))

	ax.set_ylabel("Overhead relative to baseline")
	ax.set_xticks(ind + width)
	ax.set_xticklabels(labels, rotation="-90")

	ax.yaxis.set_major_formatter(FuncFormatter(to_percent))
	ax.yaxis.grid(True, which='major')

	ax.axhline(0, color="black")

        ax.legend((rects[n] for n in NVARIANTS),
                ("Strict", "Selective"), 
                loc="upper center", ncol=len(NVARIANTS), fontsize=9)

        plt.subplots_adjust(left=0.1, right=0.99, top=0.9, bottom=0.30)
	fig.set_size_inches(6, 2)

	fig.savefig("fig-spec-%s-%s.pdf" % (feature, mode), format="pdf")

	plt.close()

